Dissecting CXL Memory Performance at Scale: Analysis, Modeling, and Optimization

We present SupMario, a characterization framework designed to thoroughly analyze, model, and optimize CXL memory performance. SupMario is based on extensive evaluation of 265 workloads spanning 4 real CXL devices within 7 memory latency configurations across 4 processor platforms. SupMario uncovers many key insights, including detailed workload performance at sub-us memory latencies (140-410 ns), CXL tail latencies, CPU tolerance to CXL latencies, CXL performance root-cause analysis and precise performance prediction models. In particular, SupMario performance models rely solely on 12 CPU performance counters and accurately fit over 99% and 91%-94% workloads with a 10% misprediction target for NUMA and CXL memory, respectively. We demonstrate the practical utility of SupMario characterization findings, models, and insights by applying them to popular CXL memory management schemes, such as page interleaving and tiering policies, to identify system inefficiencies during runtime. We introduce a novel ``bestshot'' page interleaving policy and a regulated page tiering policy (Alto) tailored for memory bandwidth- and latency-sensitive workloads. In bandwidth bound scenarios, our ``best-shot'' interleaving, guided by our novel performance prediction model, achieves close-to optimal scenarios by exploiting the aggregate system and CXL/NUMA memory bandwidth. For latency sensitive workloads, Alto, driven by our key insight of utilizing ``amortized'' memory latency to regulate unnecessary page migrations, achieves up to 177% improvement over state-of-the-art memory tiering systems like TPP, as demonstrated through extensive evaluation with 8 real-world applications.

==> B/sync-from-master-bib-files.sh <==
#!/bin/sh


# Nobody runs this except Haryadi
#    or
# You already got Haryadi's approval 

if [ $# == 0 ]; then

    echo ""
    echo "  Nobody runs this except Haryadi or the lead author"
    echo ""
    echo "  To sync, please type:"
    echo "" 
    echo "  ./sync-from-master-bib-files.sh yes"
    echo ""
    
    exit
fi


if [ "x$DIRPAPERS" == "x" ]; then
    echo "   DIRPAPERS environment variable does not exist."
    echo "   check your .bashrc or other .*rc files"
    exit
fi

srcdir=$DIRPAPERS/bibs

if [ -e $HOME/bin/svnup ]; then
   svnup p
fi

rsync -av  $srcdir/*.bib  . 

# cp -v $srcdir/*.bib .


